SAFARI I: A SPHERE discovery of a super metal-rich M dwarf companion to the star HD 86006

We report the direct detection of a fully convective, early-to-mid M-dwarf companion orbiting the star HD 86006, using ESO-SPHERE during Science Verification as part of the SAFARI program. HARPS+CORALIE radial velocity measurements first indicated a possible companion. Such work highlights the synergies that are now possible between these two observing methods. We studied the companion by comparing our observed spectra with BT-Settl models and template spectra, measuring spectral indices to obtain a spectral type, and used a joint radial velocity and astrometric fit to simulate the companion's orbit. The companion was found to be 4.14 mag fainter than the primary in the H2 band, residing at a physical separation of $\sim$ 25 AU, with a $T_\mathrm{eff}$ and spectral type of 3321 $\pm$ 111 K and M 4.1 $\pm$ 1.1, respectively. We note that the age derived from BT-Settl models for such a star is too low by over two orders of magnitude, similar to other known field mid-M stars. We searched for the radial velocity companion to HD 90520 without any clear detection, however we reached a low contrast level of $\Delta$H2 = 10.3 mag (or $1.3 * 10^{-4}$) at 0.2$''$ and 12.6 mag (or $10^{-5}$) at 0.5$''$, allowing us to rule out any low-mass companions with masses of 0.07 and 0.05 M$_{\odot}$ at these separations. This discovery provides us with the exciting opportunity to better constrain the mass-luminosity relation for low-mass stars in the super metal-rich domain, expanding our understanding of the most-common types of stars and substellar objects.

==> anc/table2.txt <==
Title: SAFARI I: A SPHERE discovery of a super metal-rich M dwarf companion to the star HD 86006
Published in Monthly Notices in the Royal Astronomical Society, 2018
Authors: B. M. Pantoja, J. S. Jenkins,  J. H. Girard, A. Vigan, G. S.Salter & M. I. Jones
Table 2. Radial velocity (RV) data for HD 86006
 * Note that RV is a modified RV. This  is the RV measured by the instrument subtracted by the mean RV and secular acceleration.
================================================================================
Comma-Separated Values
--------------------------------------------------------------------------------
   Column  Units    Label      Explanations
--------------------------------------------------------------------------------
   1       days     jd         Julian Date
   2       m/s      rv         RVs
   3       m/s      sigma      RV Errors
   4       ---      instr      Instrument
--------------------------------------------------------------------------------

2454579.68825, -125.73, 0.91, HARPS 
2454580.65361, -124.66, 0.84, HARPS 
2454581.64833, -127.95, 0.66, HARPS 
2455883.87993, -101.68, 0.67, HARPS 
2455885.79942, -3.74, 0.86, HARPS 
2455992.62698, 6.55, 0.48, HARPS 
2455993.59547, 8.26, 0.52, HARPS 
2455994.57316, 8.38, 0.59, HARPS 
2456063.52248, 20.09, 0.73, HARPS 
2456065.56623, 14.13, 0.51, HARPS 
2456442.57086, 58.06, 0.90, HARPS 
2456443.55437, 64.09, 0.76, HARPS 
2456444.53733, 64.00, 0.94, HARPS 
2456449.48962, 60.32, 0.71, HARPS 
2456461.50032, 59.05, 0.59, HARPS 
2456462.51857, 58.94, 0.73, HARPS 
2456463.49291, 61.40, 1.05, HARPS 
2455208.76688, -151.8, 9.0, CORALIE 
2455210.76373, -165.8, 10.0, CORALIE 
2455229.65227, -156.8, 9.0, CORALIE 
2456307.78252, -66.8, 11.0, CORALIE 
2456463.50251, -24.8, 12.0, CORALIE 
2456464.49144, -32.8, 14.0, CORALIE 
2456467.52434, -22.8, 16.0, CORALIE 
2456675.79582, 8.2, 12.0, CORALIE 
2456733.68959, 18.2, 11.0, CORALIE  
2456736.69728, 7.2, 12.0, CORALIE 
2456824.54322, 6.2, 12.0 , CORALIE 
2456968.86876, 22.2, 13.0, CORALIE 
2457075.72074, 42.2, 13.0 , CORALIE 
2457078.52769, 51.2, 15.0, CORALIE 
2457466.50750, 80.2, 11.0 , CORALIE 
2457467.63531, 86.2, 12.0 , CORALIE 
2457550.50844, 140.2, 26.0, CORALIE 
2457944.46112, 158.9, 9.0 , CORALIE 


==> anc/table3.txt <==
Title: SAFARI I: A SPHERE discovery of a super metal-rich M dwarf companion to the star HD 86006
Published in Monthly Notices in the Royal Astronomical Society, 2018
Authors: B. M. Pantoja, J. S. Jenkins,  J. H. Girard, A. Vigan, G. S.Salter & M. I. Jones
Table 3. Radial velocity (RV) data for HD 90520
* Note that RV is a modified RV. This  is the RV measured by the instrument subtracted by the mean RV and secular acceleration.
================================================================================
Comma-Separated Values
--------------------------------------------------------------------------------
   Column  Units    Label      Explanations
--------------------------------------------------------------------------------
   1       days     jd         Julian Date
   2       m/s      rv         RVs
   3       m/s      sigma      RV Errors
   4       ---      instr      Instrument
--------------------------------------------------------------------------------

2454248.45544, -32.41, 1.09, HARPS 
2454248.45899, -33.63, 1.05, HARPS
2454248.46261, -31.56, 1.05, HARPS
2454249.45329, -27.75, 6.82, HARPS
2454250.45131, -26.85, 1.83, HARPS
2454250.45502, -21.34, 1.86, HARPS
2454250.459, -20.76, 1.57, HARPS
2454253.47072, -19.57, 1.36, HARPS
2454253.47441, -13.22, 1.92, HARPS
2454253.47883, -16.86, 1.94, HARPS
2454577.52982, -10.28, 0.46, HARPS
2454578.49819, -6.30, 0.52, HARPS
2454578.72273, -4.00, 0.60, HARPS
2454579.49081, -2.75, 0.55, HARPS
2454580.66601, -3.30, 0.90, HARPS
2454581.66212, -4.80, 0.66, HARPS
2455188.66246, -2.66, 0.74, HARPS
2455189.66311, -3.14, 0.67, HARPS
2455190.64828, -4.28, 0.66, HARPS
2455649.63021, 13.69, 0.56, HARPS
2455650.62848, 16.43, 0.69, HARPS
2455651.64304, 13.59, 0.62, HARPS
2455885.81022, 18.43, 0.84, HARPS
2455992.71069, 15.47, 0.54, HARPS
2455993.64336, 21.56, 0.67, HARPS
2455994.59803, 23.01, 0.96, HARPS
2456063.53402, 18.57, 0.78, HARPS
2456442.58337, 27.68, 0.92, HARPS
2456443.5437, 20.11, 0.98, HARPS
2456450.47734, 17.53, 0.82, HARPS
2456461.5162, 23.32, 0.58, HARPS
2456462.54358, 24.86, 0.77, HARPS
2456463.51781, 29.66, 0.90, HARPS
2455161.86317, -13.93, 9.00, CORALIE
2455196.87138, -14.93, 9.00, CORALIE
2455198.86911, -20.93, 9.00, CORALIE
2455209.84632, -10.93, 9.00, CORALIE
2455229.61835, -21.93, 9.00, CORALIE
2455268.59634, -17.94, 9.00, CORALIE
2455270.61985, -19.94, 9.00, CORALIE
2455349.59621, -13.94, 15.00, CORALIE
2455350.60811, -9.9, 9.0, CORALIE
2455351.52453, -7.9, 9.0, CORALIE
2455352.58114, 8.1, 9.0, CORALIE
2455514.85248, -30.0, 9.0, CORALIE
2455516.86803, -21.0, 9.0, CORALIE
2455552.86086, 0.1, 9.0, CORALIE
2455608.75706, 8.1, 25.0, CORALIE
2455608.83666, 26.1, 23.0, CORALIE
2455609.81951, 20.1, 9.0, CORALIE
2455610.82172, -4.0, 9.0, CORALIE
2455611.8245, 4.1, 9.0, CORALIE
2455698.57298, 10.0, 9.0, CORALIE
2455877.84483, 12.0, 20.0, CORALIE
2455878.85582, 10.0, 9.0, CORALIE
2455879.83989, 23.0, 9.0, CORALIE
2456307.79163, 2.0, 9.0, CORALIE
2456308.79141, 3.0, 9.0, CORALIE
2456463.51059, 29.0, 9.0, CORALIE
2456464.49952, 27.0, 9.0, CORALIE
2456467.5313, 24.0, 15.0, CORALIE


